Hamiltonian cycles in Cayley graphs whose order has few prime factors

We prove that if Cay(G;S) is a connected Cayley graph with n vertices, and the prime factorization of n is very small, then Cay(G;S) has a hamiltonian cycle. More precisely, if p, q, and r are distinct primes, then n can be of the form kp with k < 32 and k not equal to 24, or of the form kpq with k < 6, or of the form pqr, or of the form kp^2 with k < 5, or of the form kp^3 with k < 3.

==> anc/A5-source.tex <==

 
\documentclass[12pt]{amsart}

\usepackage{amssymb}

% conserve paper by using smaller margins
\setlength{\textwidth}{6.5 in}
\setlength{\textheight}{9.33 in}
\hoffset=-0.75in
\voffset=-0.65in

% want the hamiltonian cycles to be collected at the end of the paper
\usepackage[nolists,noheads,nomarkers]{endfloat}

\renewcommand{\figuresection}{\expandafter
\ifodd\thepage 
\shorttitle
\else 
\MakeUppercase{\authors}
\fi}

% need these for compatibility with ntheorem
\makeatletter
\let\th@plain=\undefined
\makeatother
\let\proofname=\undefined
\let\proof=\undefined
\let\endproof=\undefined
\let\openbox=\undefined
\let\thm=\undefined
\let\cor=\undefined
\let\prop=\undefined
\let\lem=\undefined
\let\defn=\undefined
\let\rem=\undefined

\usepackage[pdftex]{hyperref} 
\usepackage[amsmath, amsthm,thmmarks,hyperref]{ntheorem}
\usepackage[capitalize]{cleveref}

\makeatletter
%% start numbering where the paper's bibliography left off:
\newcounter{saveBibCtr}
\input ../CayHamLowOrder.aux % refer directly to results from the low order paper
\makeatother
\makeatother

\newcommand{\pref}[1]{(\ref{#1})}
\newcommand{\fullcref}[2]{\cref{#1}\pref{#1-#2}}
\newcommand{\csee}[1]{(see \cref{#1})}

\newcommand{\iso}{\cong}
\newcommand{\normal}{\triangleleft}
\newcommand{\notnormal}{\mathrel{\not\hskip-2pt\normal}}


\newcommand{\integer}{\mathbb{Z}}
\newcommand{\Id}{\mathrm{Id}}
\renewcommand{\pmod}[1]{\ (\mathop{\mathrm{mod}}{#1})}
\renewcommand{\mod}[1]{\ \mathop{\mathrm{mod}}{#1}}

\DeclareMathOperator{\Cay}{Cay}
\DeclareMathOperator{\Aut}{Aut}
\DeclareMathOperator{\PSL}{PSL}

\newcommand{\qt}[1]{\overline{#1}}
\let\qtit=\qt
\newcommand{\bya}[1]{&\stackrel{\textstyle a}{\longrightarrow}&\qtit{#1}}
\newcommand{\byai}[1]{&\stackrel{\textstyle a^{-1}}{\longrightarrow}&\qtit{#1}}
\newcommand{\byb}[1]{&\stackrel{\textstyle b}{\longrightarrow}&\qtit{#1}}
\newcommand{\bybi}[1]{&\stackrel{\textstyle b^{-1}}{\longrightarrow}&\qtit{#1}}
\newcommand{\byc}[1]{&\stackrel{\textstyle c}{\longrightarrow}&\qtit{#1}}
\newcommand{\byci}[1]{&\stackrel{\textstyle c^{-1}}{\longrightarrow}&\qtit{#1}}


\crefformat{section}{Section~#2#1#3} 
%\crefmultiformat{section}{Sections~#2#1#3}{, #2#1#3}{ and~#2#1#3}

% We want vertical space before proof
\makeatletter
\renewenvironment{proof}[1][\proofname]{
\vskip-\lastskip \par \goodbreak \vskip 6pt plus6pt  %% I did this 4/26/08
  \th@nonumberplain
%  \def\theorem@headerfont{\scshape}%  %% I did \scshape 4/26/08
  \normalfont
  \theoremsymbol{\ensuremath{_\blacksquare}}
  \@thm{proof}{proof}{#1}}%
  {\@endtheorem}
\makeatother



%% set up theorem style the way we like it
%% (swap numbers, use \bf instead of \scshape)

\makeatletter
\renewtheoremstyle{plain}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1\@addpunct{.}]}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1 \normalfont ##3\@addpunct{.}]}

\renewtheoremstyle{definition}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\renewtheoremstyle{nonumberdefinition}%
{\medbreak\item[\hskip\labelsep  \normalfont \theorem@headerfont ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont \theorem@headerfont ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\renewtheoremstyle{remark}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \normalfont\itshape ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \normalfont\itshape ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\renewtheoremstyle{nonumberremark}%
{\medbreak\item[\hskip\labelsep  \normalfont\itshape ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont\itshape ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\makeatother

\setlength{\theorempostskipamount}{5pt plus 2pt\goodbreak}


\renewcommand{\labelitemii}{$\circ$}


 \newcounter{case}
 \newenvironment{case}[1][\unskip]{\refstepcounter{case}\bf
 \medskip \noindent Case \thecase\ #1. \it}{\unskip\upshape}
 \renewcommand{\thecase}{\arabic{case}}
\crefformat{case}{Case~#2#1#3}

 \newcounter{subcase}
 \newenvironment{subcase}[1][\unskip]{\refstepcounter{subcase}\bf
 \medskip \noindent \hskip2\parindent Subcase \thesubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subcase}{case}
\crefformat{subcase}{Subcase~#2#1#3}

 \newcounter{subsubcase}
 \newenvironment{subsubcase}[1][\unskip]{\refstepcounter{subsubcase}\bf
 \medskip \noindent \hskip4\parindent Subsubcase \thesubsubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subsubcase}{subcase}
\crefformat{subsubcase}{Subsubcase~#2#1#3}

 \newcounter{subsubsubcase}
 \newenvironment{subsubsubcase}[1][\unskip]{\refstepcounter{subsubsubcase}\bf
 \medskip \noindent \hskip6\parindent Subsubsubcase \thesubsubsubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subsubsubcase}{subsubcase}
\crefformat{subsubsubcase}{Subsubsubcase~#2#1#3}


\numberwithin{equation}{section}

\theoremstyle{plain}
\newtheorem{thm}[equation]{Theorem}
\newtheorem{prop}[equation]{Proposition}
\newtheorem{cor}[equation]{Corollary}
\newtheorem{lem}[equation]{Lemma}
\newtheorem{FGL}[equation]{Lemma}

\newbox\Afive
\newtheorem*{A5}{\copy\Afive Lemma}[equation] % copy of lemma from main paper

\crefformat{thm}{Theorem~#2#1#3}
\crefformat{prop}{Proposition~#2#1#3}
\crefformat{cor}{Corollary~#2#1#3}
\crefformat{lem}{Lemma~#2#1#3}
\crefformat{FGL}{the Factor Group Lemma~#2(#1)#3}

\crefformat{rem}{Remark~#2#1#3}

% this is an appendix, so put capital A before theorem numbers
\renewcommand{\theequation}{A\arabic{equation}}

\begin{document}

\title{Cayley graphs on $A_5$ are hamiltonian}

\date{March 2011} % ???

\author{K.\,Kutnar}
%\address{University of Primorska, FAMNIT, Glagolja\v ska 8, 6000 Koper, Slovenia} 

\author{D.\,Maru\v si\v c}	   % Second author
%\address{University of Primorska, FAMNIT, Glagolja\v ska 8, 6000 Koper, Slovenia,
%and University of Ljubljana, PEF, Kardeljeva pl. 16, 1000 Ljubljana, Slovenia} 

\author{D.\,W.\,Morris}	   % Third author
%\address{Department of Mathematics and Computer Science,
%University of Lethbridge,
%Lethbridge, Alberta, T1K~3M4, Canada}

\author{J.\,Morris}      
%\address{Department of Mathematics and Computer Science,
%University of Lethbridge,
%Lethbridge, Alberta, T1K~3M4, Canada}

\author{P.\,\v Sparl}	   % Third author
%\address{University of Ljubljana, PEF, Kardeljeva pl. 16, 1000 Ljubljana, Slovenia}

\maketitle

This unpublished appendix to \cite{M2Slovenian-LowOrder} provides a proof of \cref{A5} of that paper:

\medskip


\setbox\Afive\hbox{(\ref{A5}) }
\begin{A5} 
Every connected Cayley graph on the alternating group $A_5$ has a hamiltonian cycle.
\end{A5}

Before the proof, we recall the following classical result:
 
 \begin{thm}[{}{(R.\,A.\,Rankin \cite[Thm.~3.1(i)]{Rankin-Camp2})}] \label{|ab|=2}
 If\/ $\{a,b\}$ is a generating set of a finite group~$G$, and\/ $|ab| = 2$, then\/ $\Cay \bigl( G; \{a,b\} \bigr)$ has a hamiltonian cycle.
 \end{thm}



\begin{proof}[Proof of \cref{A5}]
Let $S$ be a minimal generating set of $G = A_5$. %We consider several cases.

\setcounter{case}{0}

\begin{case}
Assume $\#S = 2$.
\end{case}
Write $S = \{a,b\}$.

\begin{subcase}
Assume $|a| = 2$ and $|b| = 3$.
\end{subcase}
By applying an automorphism of~$G$, we may assume $a = (1,2)(3,4)$ and $b = (2,4,5)$. A hamiltonian cycle is given by:
	$$ \bigl( (a,b^{-2},a,b^2)^2, (a,b^{-2})^3 , (a,b^2)^3 \bigr)^2 . $$
% b,b,a,bi,bi,a,b,b,a,bi,bi,a,b,b,a,bi,bi,a,bi,bi,a,bi,bi,a,b,b,a,b,b,a,b,b,a,bi,bi,a,b,b,a,
% bi,bi,a,b,b,a,bi,bi,a,bi,bi,a,bi,bi,a,b,b,a,b,b,a

\begin{subcase}
Assume $|a| = 2$ and $|b| = 5$.
\end{subcase}
By applying an automorphism of~$G$, we may assume $b = (1,2,3,4,5)$, and that $a$ is either $(1,2)(3,4)$, $(1,3)(2,4)$, or $(1,4)(2,3)$.

	\begin{itemize}  \itemsep=\smallskipamount
	\item If $a = (1,2)(3,4)$, then $|a| = 2$, $|b| = 5$, and $|ab| = 3$, so this is a $\langle 2,5,3\rangle$-presentation of $A_5 \iso \PSL_2(5)$, so \cite{GloverYang-2p3} provides a hamiltonian cycle in $\Cay(G;S)$.

\item If $a = (1,3)(2,4)$ then a hamiltonian cycle is given by:
	\begin{align*}
	&\bigl( (a,b^2)^2,a,b,a,b^{-2},a,b,(a,b^{-1})^2,a,b^2,a,b^{-4},a,b^{-2},a,b,
	\\& \ a,b^{-1},a,b^2,a,b^4,a,b^{-2},(a,b)^2,a,b^{-1},a,b^2,a,b^{-1},(a,b^{-2})^2 \bigr)
	. \end{align*}
	% b,b,a,b,a,bi,bi,a,b,a,bi,a,bi,a,b,b,a,bi,bi,bi,bi,a,bi,bi,a,b,a,bi,a,b,b,a,b,b,b,b,a,bi,bi,
	% a,b,a,b,a,bi,a,b,b,a,bi,a,bi,bi,a,bi,bi,a,b,b,a,

	\item If $a = (1,4)(2,3)$, then $a$ normalizes~$b$, so $\langle a, b \rangle \neq G$, which contradicts the fact that $S$ is a generating set.

	\end{itemize}

\begin{subcase}
Assume $|a| = |b| = 3$.
\end{subcase}
By applying an automorphism of~$G$, we may assume $a = (1,2,3)$ and $b = (3,4,5)$. A hamiltonian cycle is given by:
	\begin{align*}
	& ( a^{-2},b,a,b^{-1},a^{-2},b^2,a^2,b,a,b^{-1},a^2,b^{-1},a^{-2},b^2,a^{-2},b^{-2},a^{-2}, b^{-1},a^2,
	\\& \ b^2,a^{-2},b^{-2},a^2,b,a^{-2},b^2,a^2,b^{-2},a^2,b^{-1},a^{-2},b^2,a^{-2},b^{-2},a^{-1},b^{-1}) 
	. \end{align*}
	% ai,b,a,bi,ai,ai,b,b,a,a,b,a,bi,a,a,bi,ai,ai,b,b,ai,ai,bi,bi,ai,ai,bi,a,a,b,b,ai,ai,bi,bi,a,a,b,ai,
	% ai,b,b,a,a,bi,bi,a,a,bi,ai,ai,b,b,ai,ai,bi,bi,ai,bi,ai,

\begin{subcase}
Assume $|a| = 3$ and $|b| = 5$.
\end{subcase}
By applying an automorphism of~$G$ (and perhaps replacing $a$ with its inverse), we may assume $b = (1,2,3,4,5)$, and that $a$ is either $(1,2,3)$ or $(1,2,4)$.

	\begin{itemize}
	\item If $a = (1,2,3)$, then a hamiltonian cycle is given by:
	\begin{align*}
	& \bigl( b,a^{-1},b,a^{-2},b^{-2},(a^2,b)^2,a^{-2},b,a^{-2},b^2,a^2,b^{-2},(a^2,b^{-1})^2,
	\\&\ a^{-2},b^{-1},a^{-2},b,a^{-1},b,a^2,b^{-1},a^2,b,a^{-2},b^{-1},a^{-1},b^{-1},(a^2,b^{-1})^2,a^{-2},b^{-1}, a^{-2} \bigr)
	. \end{align*}
	% ai,b,ai,b,ai,ai,bi,bi,a,a,b,a,a,b,ai,ai,b,ai,ai,b,b,a,a,bi,bi,a,a,bi,a,a,bi,ai,ai,bi,ai,ai,b,ai,b,a,a,bi,
	% a,a,b,ai,ai,bi,ai,bi,a,a,bi,a,a,bi,ai,ai,bi,ai,

	\item  If $a = (1,2,4)$, then $a^{-1} b = (1,5)(3,4)$ has order~$2$, so \cref{|ab|=2} applies.
	\end{itemize}

\begin{subcase}
Assume $|a| = |b| = 5$.
\end{subcase}
By applying an automorphism of~$G$, we may assume $a = (1,2,3,4,5)$. 
We may assume $\{|ab|, |a b^{-1}| \} \subset \{3,5\}$, for otherwise \cref{|ab|=2}  applies.

\begin{itemize}  \itemsep=\smallskipamount
\item If $|ab| = 3$, then, conjugating by a power of~$a$, we may assume $a b$ is $(1,2,3)^{\pm1}$ or $(1,2,4)^{\pm1}$. Of the four resulting possibilities for $b = a^{-1} (ab)$, the only one with $|b| = 5$ and $|ab^{-1}| \neq 2$ is $b = (1,5,2,4,3)$. For these values of $a$ and~$b$, a hamiltonian cycle is
	\begin{align*}
	& \bigl( a^{-1},b,a^4,b^{-1},a^{-4},b,a^4,b^{-2},a^4,b^{-1},a^{-1},b^{-1},
	\\& \qquad a^3,b^{-1},a^2,b, (a^4,b^{-1})^2,a^{-4},b^{-1},a^{-2},b,(a^{-4},b)^2 \bigr) 
	. \end{align*}
%ai,ai,b,ai,b,a,a,a,a,bi,ai,ai,ai,ai,b,a,a,a,a,bi,bi,a,a,a,a,bi,ai,bi,a,a,a,
%bi,a,a,b,a,a,a,a,bi,a,a,a,a,bi,ai,ai,ai,ai,bi,ai,ai,b,ai,ai,ai,ai,b,ai,ai,

\item If $|ab^{-1}| = |ab| = 5$, then $b = (1,3,5,2,4)^{\pm1} = a^{\pm2}$. This contradicts the fact that $\langle a,b \rangle = A_5$.

\end{itemize}




\begin{case}
Assume $\#S \ge 3$.
\end{case}
Since $S$ is minimal, it is easy to see that $\#S = 3$, so we may write $S = \{a,b,c\}$ with $|a| \le |b| \le |c|$.



\begin{subcase}
Assume $|c| = 5$.
\end{subcase}
We may assume $a$ does not normalize~$\langle c \rangle$. Then $\langle a, c \rangle = G$ (since every proper subgroup of~$A_5$ whose order is divisible by~$5$ has order $5$ or~$10$), which contradicts the minimality of~$S$.


\begin{subcase}
Assume $|a| = |b| = |c| = 3$.
\end{subcase}
Let $n = 5$. By applying an automorphism of~$G$, and perhaps replacing some generators by their inverses, we may assume 
	$$S = \{(1,2,5), (1,3,5), (1,4,5) \} = \{\, (1,j,n) \mid 1 < j < n \,\} .$$
For this generating set (in any alternating group~$A_n$), a hamiltonian cycle can be found in \cite{GouldRoth-recursive1jn}.


\begin{subcase}
Assume $|a| = 2$ and $|b| = |c| = 3$.
\end{subcase}
Since $\langle b, c \rangle$ is a proper subgroup of~$A_5$ that is generated by elements of order~$3$, it is conjugate to~$A_4$. So we may assume $b = (1,2,3)$ and $c = (1,2,4)$. And then, since $S$ is minimal, we may assume $a = (1,2)(4,5)$ (perhaps after applying an automorphism of~$G$ that interchanges $b$ and~$c$). A hamiltonian cycle is given by
\begin{align*}
&\Bigl( (a,b,a,b^{-1},a,c)^3, (a,b,a,b^{-1},a,c^{-1})^3\#,c,  a,c^{-1},a,b^{-1},
\\& \quad a,b,a,c^{-1}, (a,b,a,b^{-1},a,c^{-1})^2\#,c,a,b^{-1},a,c^{-1} \Bigr)
\end{align*}
%b,a,bi,a,ci,a,b,a,bi,a,c,a,ci,a,bi,a,b,a,ci,a,b,a,bi,a,ci,a,b,a,bi,a,c,a,bi,
%a,ci,a,b,a,bi,a,c,a,b,a,bi,a,c,a,b,a,bi,a,c,a,b,a,bi,a,ci,a,


\begin{subcase}
Assume $|a| = |b| = 2$ and $|c| = 3$.
\end{subcase}
We may assume $c = (1,2,3)$. 

\begin{itemize}  \itemsep=\smallskipamount

\item If $a$ interchanges $4$ and~$5$, then we may assume $a = (1,2)(4,5)$. And then we may assume $b$ is either 
$(1,2)(3,4)$ or $(1,3)(2,4)$. 

\begin{itemize}

\item If $b = (1,2)(3,4)$, a hamiltonian cycle is given by: 
\begin{align*}
& \Bigl( a,c,a,b,c^{-1},a,c^{-2},(a,b)^2,c,a,c^2,a,b,c^2,b,c,a,c,b,a,c^{-1},a,c,a,
\\& \quad b,c^{-1},a,c^{-2},a,b,c^2,b,a,c^{-1},a,c,a,b,c^{-1},a,c^{-2},a,b,a,c^2,a,c,b,a,c^{-1} \Bigr)
\end{align*}
%c,a,b,ci,a,ci,ci,a,b,a,b,c,a,c,c,a,b,c,c,b,c,a,c,b,a,ci,a,c,a,b,
%ci,a,ci,ci,a,b,c,c,b,a,ci,a,c,a,b,ci,a,ci,ci,a,b,a,c,c,a,c,b,a,ci,a,

\item If $b = (1,3)(2,4)$, a hamiltonian cycle is given by:
$$ \Bigl( \bigl( (a,b)^4,c,b \bigr)^2\#, c, (a,b)^4,a,c^{-2},b,(a,b)^4,c^{-1},(b,a)^4,c,(a,b)^4,a,c^{-1} \Bigr)$$
% b,a,b,a,b,c,b,a,b,a,b,a,b,a,b,c,c,a,b,a,b,a,b,a,b,a,ci,ci,b,a,b,a,b,a,b,a,b,ci,b,a,
% b,a,b,a,b,a,c,a,b,a,b,a,b,a,b,a,ci,a,b,a,
\end{itemize}

\item If neither $a$ nor~$b$ interchanges $4$ and~$5$, then one of them must fix~$4$, and the other must fix~$5$. We may assume $a = (1,2)(3,4)$. And then we may assume $b$ is either $(1,2)(3,5)$ or $(1,3)(2,5)$.

\begin{itemize}
\item If $b = (1,2)(3,5)$, a hamiltonian cycle is given by: 
\begin{align*}
& \Bigl( \bigl( (a,b)^2,a,c \bigr)^2\#,c^{-1},(a,b)^2,a,c^2,b,(a,b)^2,c^{-2},b,(a,b)^2,
\\& \quad c^2,b,(a,b)^2,c^{-1},
\bigl( (b,a)^2,c \bigr)^2\#,b,c^{-1},a,b,(a,b,a,c)^2\#,c^{-1} \Bigr) 
\end{align*}
% b,a,c,a,b,a,b,a,ci,a,b,a,b,a,c,c,b,a,b,a,b,ci,ci,b,a,b,a,b,c,c,b,a,b,a,b,ci,b,
%a,b,a,c,b,a,b,a,b,ci,a,b,a,b,a,c,a,b,a,ci,a,b,a

\item If $b = (1,3)(2,5)$, a hamiltonian cycle is given by: 
$$ \bigl( a,c^{-1},(a,b)^2,c,b,(a,b)^4,c^{-1},(b,a)^2,c,(a,b)^4 \bigr)^2 $$
% b,a,ci,a,b,a,b,c,b,a,b,a,b,a,b,a,b,ci,b,a,b,a,c,a,b,a,b,a,b,a,b,a,ci,a,b,a,
% b,c,b,a,b,a,b,a,b,a,b,ci,b,a,b,a,c,a,b,a,b,a,b,a,

\end{itemize}
\end{itemize}



\begin{subcase}
Assume $|a| = |b| = |c| = 2$.
\end{subcase}
In this case, since $S$ generates $A_5$, it is not difficult to see that some pair of elements of~$S$ generates a transitive subgroup.
So we may assume $\langle a,b \rangle$ is transitive, which means that, up to isomorphism, we have $a=(1,2)(3,4)(5)$ and $b=(1,5)(2,3)(4)$. 

Conjugation by the permutation $\sigma = (1,3)(4,5)$ interchanges $a$ and~$b$, so we may assume the fixed point of~$c$ is either $1$, $2$, or~$4$ (after conjugating by~$\sigma$ if necessary). We now provide a hamiltonian cycle for each possible choice of~$c$:
	\begin{itemize} \itemsep=\smallskipamount

	\item $c = (2,3)(4,5)(1)$: $\bigl( (a,b)^4,c,(a,b)^2,c,(a,b)^4,a,c,(b,a)^2,c,b \bigr)^2$
  % b,c,a,b,a,b,c,a,b,a,b,a,b,a,b,a,c,b,a,b,a,c,b,a,b,a,b,a,b,a,b,c,a,b,a,b,c,a,b,
  % a,b,a,b,a,b,a,c,b,a,b,a,c,b,a,b,a,b,a,b,a,
  
  	\item $c = (2,4)(3,5)(1)$:  $\{a,b,c\} \subset N_G \bigl( \langle (1,2,3,5,4) \rangle \bigr)$ does not generate $A_5$.
	
  	\item $c = (2,5)(3,4)(1)$: $\bigl( (b,a)^3,b,c,(b,a)^4,(b,c)^2 \bigr)^3$
	% b,a,b,a,b,c,b,a,b,a,b,a,b,a,b,c,b,c,b,a,b,a,b,a,b,c,b,a,b,a,b,a,b,a,b,c,b,
	% c,b,a,b,a,b,a,b,c,b,a,b,a,b,a,b,a,b,c,b,c,b,a
	
 	\item $c = (1,3)(4,5)(2)$:   $\{a,b,c\} \subset N_G \bigl( \langle (1,2,3,5,4) \rangle \bigr)$ does not generate $A_5$.
	
 	\item $c = (1,4)(3,5)(2)$: 
		\begin{align*}
		\Bigl( \bigl( (a,b)^4,c,b \bigr)^2,a,(b,c)^2,(b,a)^2,c,
		 b,a,b,c,(a,b)^4,a,c,b,a,b,c,(a,b)^2,(c,b)^2,a,b,c,b \Bigr)
		\end{align*}
	% b,a,b,c,b,a,b,a,b,a,b,a,b,c,b,a,b,c,b,c,b,a,b,a,c,b,a,b,c,a,b,a,b,a,b,a,b,a,c,
	% b,a,b,c,a,b,a,b,c,b,c,b,a,b,c,b,a,b,a,b,a,
	
 	\item $c = (1,5)(3,4)(2)$: $\bigl( (a,b)^3,(c,b)^2,(a,b)^4,c,b \bigr)^3$
	% b,a,b,a,b,c,b,c,b,a,b,a,b,a,b,a,b,c,b,a,b,a,b,a,b,c,b,c,b,a,b,a,b,a,b,a,b,c,b,
	% a,b,a,b,a,b,c,b,c,b,a,b,a,b,a,b,a,b,c,b,a,
	
 	\item $c = (1,2)(3,5)(4)$:  
	$$ \Bigl( \bigl( (a,b)^4,c,b \bigr)^2,(a,b)^2,c,b,(a,b)^4,c,(b,a)^2,c,(a,b)^4,a,c,(a,b)^2,c,b,a,b,c,b \Bigr) $$
	% b,c,b,a,b,a,b,a,b,a,b,c,b,a,b,a,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,a,b,a,b,c,
	% b,a,b,a,c,a,b,a,b,a,b,a,b,a,c,a,b,a,b,c,b,a,
	
 	\item $c = (1,3)(2,5)(4)$: 
	\begin{align*}
	&
	 \bigl( (a,b)^3,a,c,(a,b)^2,a,c,(a,b)^4,a,c,a,b,(a,c)^2,
	 \\& \qquad (a,b)^2,a,c,(a,b)^3,a,c,(a,b)^4,(a,c)^2,a,b,a,c \bigr)
	 \end{align*}
	% b,a,b,a,c,a,b,a,b,a,c,a,b,a,b,a,b,a,b,a,c,a,b,a,c,a,c,a,b,a,b,a,c,a,b,a,
	% b,a,b,a,c,a,b,a,b,a,b,a,b,a,c,a,c,a,b,a,c,a,b,a,

	\end{itemize}

\end{proof}


\renewcommand{\refname}{Additional references}

\begin{thebibliography}{99}

%% start numbering where the paper's bibliography left off:
\makeatletter
\setcounter\@listctr{\the\value{saveBibCtr}}
\makeatother

\bibitem{GloverYang-2p3}
H.~H.~Glover and T.~Y.~Yang: A Hamilton cycle in the Cayley graph of the $\langle 2,p,3\rangle$ presentation of $\PSL_2(p)$,
\emph{Discrete Math.} 160 (1996), no.~1--3, 149--163.
% MR1417567 (98b:05047) 

\bibitem{GouldRoth-recursive1jn}
R.~J.~Gould and R.~L.~Roth:
 A recursive algorithm for Hamiltonian cycles in the $(1,j,n)$-Cayley graph of the alternating group, in 
 Y.~Alavi et al., eds.:
 \emph{Graph Theory with Applications to Algorithms and Computer Science (Kalamazoo, Mich., 1984)}.
 Wiley, New York, 1985, pp.~351--369.
%MR0812676 (86m:05052) 

\bibitem{M2Slovenian-LowOrder}
K.\,Kutnar, D.\,Maru\v si\v c, J.\,Morris, D.\,W.\,Morris, and P.\,\v Sparl: 
Hamiltonian cycles in Cayley graphs whose order has few prime factors, 
\emph{Ars Mathematica Contemporanea} (to appear).%
\hfil\allowbreak\hfilneg\ 
\href{http://arxiv.org/abs/1009.5795}{\textsf{http://arxiv.org/abs/1009.5795}}

\bibitem{Rankin-Camp2}
R.~A.~Rankin:
 A campanological problem in group theory~II,
 \emph{Proc. Cambridge Philos. Soc.} 62 (1966) 11--18. 
%MR0190008 (32 #7424) 

\end{thebibliography}

\end{document}


